Hierarchical Optimization for Whole-Body Control of Wheeled Inverted Pendulum Humanoids

In this paper, we present a whole-body control framework for Wheeled Inverted Pendulum (WIP) Humanoids. WIP Humanoids are redundant manipulators dynamically balancing themselves on wheels. Characterized by several degrees of freedom, they have the ability to perform several tasks simultaneously, such as balancing, maintaining a body pose, controlling the gaze, lifting a load or maintaining end-effector configuration in operation space. The problem of whole-body control is to enable simultaneous performance of these tasks with optimal participation of all degrees of freedom at specified priorities for each objective. The control also has to obey constraint of angle and torque limits on each joint. The proposed approach is hierarchical with a low level controller for body joints manipulation and a high-level controller that defines center of mass (CoM) targets for the low-level controller to control zero dynamics of the system driving the wheels. The low-level controller plans for shorter horizons while considering more complete dynamics of the system, while the high-level controller plans for longer horizon based on an approximate model of the robot for computational efficiency.

==> movieScript.m <==
% load('/home/munzir/Me/5-Work/01-PhD/01-WholeBodyControlAttempt1/07-Unification/video-7DOF/002/trajectories.mat');
% addpath('/home/munzir/Me/5-Work/01-PhD/01-WholeBodyControlAttempt1/01-DynamicModel/');
% robot = wip(7);
% idx = find(trajectoryToSave.THistory <= 7.5);
% end_idx = idx(end);
% gifname = movie(robot, trajectoryToSave.THistory(1:end_idx)', ...
%     trajectoryToSave.xHistory(:,1:end_idx)', ...
%     'timeStep', 0.005,...
%     'videoFolder', 'movie',...
%     'drawTray', true, ...
%     'plotMemory', 5, ...
%     'plotStep', 20, ...
%     'axisLim', [-0.8, 0.8, -0.5, 1],...
%     'saveParameters', false, ...
%     'axisSpeedGain', 0.6, ...
%     'figPos', [0.3 0.3 0.2 0.3], ...
%     'timeStampPos', [0.1, 15/16], ...
%     'timeStampFontSize', 10, ...
%     'axisOn', false, ...
%     'boxOn', false);

gifStruct = imfinfo(gifname);
gif = imread(gifname, 'Frames', 'all');
sz = size(gif);
nOutFrames = 8;
frameSkip = floor((sz(4)-1)/(nOutFrames-1));
frameDispGap = ceil(0.1*sz(2));
outFrames = 0.9*ones(2*sz(1)+frameDispGap, sz(2)*nOutFrames/2 + (nOutFrames/2-1)*frameDispGap, 3);
frame = uint8(zeros(sz(1), sz(2)));
for i=1:nOutFrames-1
    frame(:,:) = gif(:,:,:,1+(i-1)*frameSkip);
    if i<=nOutFrames/2
        outFrames(1:sz(1),(i-1)*(sz(2)+frameDispGap)+(1:sz(2)),:) = ...
            ind2rgb(frame,gifStruct(1+(i-1)*frameSkip).ColorTable);
    else
        outFrames(sz(1)+frameDispGap+(1:sz(1)),(i-nOutFrames/2-1)*(sz(2)+frameDispGap)+(1:sz(2)),:) = ...
            ind2rgb(frame,gifStruct(1+(i-1)*frameSkip).ColorTable);
    end
end
frame(:,:,:) = gif(:,:,:,end);
outFrames(sz(1)+frameDispGap+(1:sz(1)),(nOutFrames/2-1)*(sz(2)+frameDispGap)+(1:sz(2)),:) = ...
    ind2rgb(frame,gifStruct(end).ColorTable);
figure;
imshow(outFrames);
imwrite(outFrames,'Figures/movieFrames.png');

==> movieScript2.m <==
% load('/home/munzir/Me/5-Work/01-PhD/01-WholeBodyControlAttempt1/07-Unification/video-7DOF/002/trajectories.mat');
% addpath('/home/munzir/Me/5-Work/01-PhD/01-WholeBodyControlAttempt1/01-DynamicModel/');
% robot = wip(7);
% idx = find(trajectoryToSave.THistory <= 7.5);
% end_idx = idx(end);
% gifname = movie(robot, trajectoryToSave.THistory(1:end_idx)', ...
%     trajectoryToSave.xHistory(:,1:end_idx)', ...
%     'timeStep', 0.005,...
%     'videoFolder', 'movie',...
%     'drawTray', true, ...
%     'plotMemory', 5, ...
%     'plotStep', 20, ...
%     'axisLim', [-0.8, 0.8, -0.5, 1],...
%     'saveParameters', false, ...
%     'axisSpeedGain', 0.6, ...
%     'figPos', [0.3 0.3 0.2 0.3], ...
%     'timeStampPos', [0.1, 15/16], ...
%     'timeStampFontSize', 10, ...
%     'axisOn', false, ...
%     'boxOn', false);

gifStruct = imfinfo(gifname);
gif = imread(gifname, 'Frames', 'all');
sz = size(gif);
nOutFrames = 8;
frameSkip = floor((sz(4)-1)/(nOutFrames-1));
frameDispGap = ceil(0.1*sz(2));
outFrames = 0.9*ones(sz(1), sz(2)*6 + 5*frameDispGap, 3);
frame = uint8(zeros(sz(1), sz(2)));
for i=1:5
    frame(:,:) = gif(:,:,:,1+(i-1)*frameSkip);
    outFrames(1:sz(1),(i-1)*(sz(2)+frameDispGap)+(1:sz(2)),:) = ...
        ind2rgb(frame,gifStruct(1+(i-1)*frameSkip).ColorTable);
end
frame(:,:,:) = gif(:,:,:,end);
outFrames(1:sz(1),5*(sz(2)+frameDispGap)+(1:sz(2)),:) = ...
    ind2rgb(frame,gifStruct(end).ColorTable);
figure;
imshow(outFrames);
imwrite(outFrames,'Figures/movieFrames.png');

==> plotScript.m <==
load('/home/munzir/Me/5-Work/01-PhD/01-WholeBodyControlAttempt1/07-Unification/video-7DOF/002/trajectories.mat');
h1=openfig('/home/munzir/Me/5-Work/01-PhD/01-WholeBodyControlAttempt1/07-Unification/video-7DOF/002/plot2.fig');
ylabels = {'$$x$$ (m)', '$$\dot{x}$$ (m/s)', '$$u=\ddot\theta$$ (rad/s$$^2$$)', '$$\theta$$ (rad)', '$$\dot\theta$$ (rad/s)'};
titles = {'Robot Position', 'Robot Speed', 'Control Input', 'CoM Angle', 'CoM Angular Speed'};
for i=1:5
    hh(i) = subplot(2,3,i);
end
h2=figure;
for i=1:5
    switch i
        case 1
            s = subplot(2,4,1);
        case 2
            s = subplot(2,4,2);
        case 3
            s = subplot(2,4,[3,4]);
        case 4
            s = subplot(2,4,5);
        case 5
            s = subplot(2,4,6);
    end
        
    fig = get(hh(i),'children');
    copyobj(fig,s);
    axis([0 7.5 -Inf Inf]);
    hline = findobj(s, 'type', 'line'); 
    set(hline(1),'LineStyle',':');
    ylabel(ylabels{i},'Interpreter','latex');
    xlabel('time (s)','Interpreter','latex');
    title(titles{i},'Interpreter','latex');
    grid on
    box on
    if i==3
        legend({'state','ref'},'Location','northeastoutside','Interpreter','latex');
        axis([0 4 -Inf Inf]);
        ax = gca;
        ax.YAxisLocation = 'right';
    end
end
close(h1);
subplot(2,4,[7,8]);
h3 = plot(trajectoryToSave.THistory,trajectoryToSave.GammaHistory,'LineWidth', 2.5);
colors = get(h3, 'Color');
hold on
m = {'s','d','o','*','x','+','^','v','>','<','p','h','.'};
for i=1:size(trajectoryToSave.GammaHistory,1)
    htau(1,i) = plot(trajectoryToSave.THistory(600*(7-i):4000:end),...
        trajectoryToSave.GammaHistory(i,600*(7-i):4000:end),...
        m{i},'Color',colors{i},'LineWidth',1);
end
axis([0 4 -Inf Inf]);
grid on
title('Joint Torques','Interpreter','latex');
xlabel('time (s)','Interpreter','latex');
legend(htau,'\tau_1','\tau_2','\tau_3','\tau_4','\tau_5','\tau_6','Location','eastoutside');
set(gcf,'Position',[2   498   819   420]);
print('-dpng','-r700','Figures/mpcPlot.png')


==> plotScript3.m <==
load('/home/munzir/Me/5-Work/01-PhD/01-WholeBodyControlAttempt1/07-Unification/video-7DOF/002/trajectories.mat');
h1=openfig('/home/munzir/Me/5-Work/01-PhD/01-WholeBodyControlAttempt1/07-Unification/video-7DOF/002/plot2.fig');
ylabels = {'$$x$$ (m)', '$$\dot{x}$$ (m/s)', '$$u=\ddot\theta$$ (rad/s$$^2$$)', '$$\theta$$ (rad)', '$$\dot\theta$$ (rad/s)'};
titles = {'Robot Position', 'Robot Speed', 'Control Input', 'CoM Angle', 'CoM Angular Speed'};
for i=1:5
    hh(i) = subplot(2,3,i);
end
h2=figure;
set(gcf,'Position',[2   498   ceil(819*1.5)   ceil(420*1.5)]);
set(gcf,'DefaultAxesPosition',[0 0 1 1]);
for i=1:5
    switch i
        case 1
            s = subplot(3,8,[9 10]);
        case 2
            s = subplot(3,8,11);
        case 3
            s = subplot(3,8,14);
        case 4
            s = subplot(3,8,12);
        case 5
            s = subplot(3,8,13);
    end
    title(titles{i},'Interpreter','latex');
    xlabel('time (s)','Interpreter','latex');        
    fig = get(hh(i),'children');
    copyobj(fig,s);
    axis([0 7.5 -Inf Inf]);
    hline = findobj(s, 'type', 'line'); 
    set(hline(1),'LineStyle',':');
    ylabel(ylabels{i},'Interpreter','latex');
    grid on
    box on
    if i==1
        legend({'state','ref'},'Location','westoutside','Interpreter','latex');
%         axis([0 4 -Inf Inf]);
%         ax = gca;
%         ax.YAxisLocation = 'right';
    end
end
close(h1);
s=subplot(3,8,[15,16]);
h3 = plot(trajectoryToSave.THistory,trajectoryToSave.GammaHistory,'LineWidth', 2.5);
colors = get(h3, 'Color');
hold on
m = {'s','d','o','*','x','+','^','v','>','<','p','h','.'};
for i=1:size(trajectoryToSave.GammaHistory,1)
    htau(1,i) = plot(trajectoryToSave.THistory(600*(7-i):4000:end),...
        trajectoryToSave.GammaHistory(i,600*(7-i):4000:end),...
        m{i},'Color',colors{i},'LineWidth',1);
end
axis([0 4 -Inf Inf]);
grid on
legend(htau,'\tau_1','\tau_2','\tau_3','\tau_4','\tau_5','\tau_6','Location','eastoutside');
title('Joint Torques','Interpreter','latex');
xlabel('time (s)','Interpreter','latex');
% set(gcf,'Position',[2   498   819   420/1.8]);
print('-dpng','-r700','Figures/mpcPlot.png')
A=imread('Figures/mpcPlot.png');
r=size(A,1);
B=A(floor(r/3):ceil(2.1*r/3),:,:);
imwrite(B,'Figures/mpcPlot.png')

